Semiparametric Inference for Partially Identifiable Data Fusion Estimands via Double Machine Learning

Many statistical estimands of interest (e.g., in regression or causality) are functions of the joint distribution of multiple random variables. But in some applications, data is not available that measures all random variables on each subject, and instead the only possible approach is one of data fusion, where multiple independent data sets, each measuring a subset of the random variables of interest, are combined for inference. In general, since all random variables are never observed jointly, their joint distribution, and hence also the estimand which is a function of it, is only partially identifiable. Unfortunately, the endpoints of the partially identifiable region depend in general on entire conditional distributions, rendering them hard both operationally and statistically to estimate. To address this, we present a novel outer-bound on the region of partial identifiability (and establish conditions under which it is tight) that depends only on certain conditional first and second moments. This allows us to derive semiparametrically efficient estimators of our endpoint outer-bounds that only require the standard machine learning toolbox which learns conditional means. We prove asymptotic normality and semiparametric efficiency of our estimators and provide consistent estimators of their variances, enabling asymptotically valid confidence interval construction for our original partially identifiable estimand. We demonstrate the utility of our method in simulations and a data fusion problem from economics.

==> simulations/simulation.R <==
set.seed(37)
library(MASS)
library(randomForest)
library(ggplot2)


n <- 5000
p <- 200
rho_X <- 0.3

rho_list <- rho_X ^ c(1:200)

mu <- rep(0, p) #rep(1, p) / sqrt(p)
Sigma <- diag(rep(1, p))
for(i in c(1:p)){
  for(j in c(1:p)){
    if(i != j && abs(i - j) <= 10){
      Sigma[i, j] <- rho_list[abs(i - j)]
    }
    
  }
}

X <- mvrnorm(n, mu, Sigma)

beta_1 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
beta_0 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2

log_Y_1_0 <- X %*% beta_1
log_Y_0_0 <- X %*% beta_0
theta_wro <- exp(sum((beta_1 - beta_0) * mu))
log_theta_0 <- sum((beta_1 - beta_0) * mu) + 0.5 * sum(t((beta_1 - beta_0)) %*% Sigma %*% (beta_1 - beta_0))

Z_1 <- matrix(rnorm(n), ncol = 1)
Z_0 <- matrix(rnorm(n), ncol = 1)

beta_3 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
T <- as.matrix(rbinom(n = n, size = 1, prob = 1 / (1 + exp(- X %*% beta_3))), ncol = 1)

perm_list <- sample(n, n)
k <- 5
cross_len <- n / k

simu <- function(rho, sigma){
  Y_1 <- exp(log_Y_1_0 + sigma * (Z_1 + rho * Z_0))
  Y_0 <- exp(log_Y_0_0 + sigma * (Z_0 + rho * Z_1))
  
  theta <- exp(log_theta_0 + sigma^2 * (1 - rho)^2)
  theta_u_0 <- exp(log_theta_0 + 2 * sigma ^ 2 * (1 + rho^2))
  theta_l_0 <- exp(log_theta_0 + sigma ^ 2 * (1 + rho^2)) * (2 - exp(sigma ^ 2 * (1 + rho^2)))
  
  #m.lower <- rep(0, k)
  #m.upper <- rep(0, k)
  list.lower <- NULL
  list.upper <- NULL
  list.temp <- NULL
  for(l in c(1:k)){
    Y_1_train <- Y_1[-perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    Y_1_test <- Y_1[perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    Y_0_train <- Y_0[-perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    Y_0_test <- Y_0[perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    X_train <- X[-perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    X_test <- X[perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    #print(dim(X_train))
    T_train <- T[-perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    #print(dim(T_train))
    T_test <- T[perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    
    pi_hat = matrix(glm(T_train ~ 0 + X_train, family="binomial")$coefficients, ncol = 1)
    #pi_temp  <- pi
    #print(dim(matrix(pi, ncol = 1)))
    ER <- 1 / (1 + exp(- X_test %*% pi_hat)) #predict(pi, newdata = data.frame(X_test), type = 'response')
    #print(summary(ER))
    
    beta_1_hat <- solve(t(X_train) %*% X_train) %*% t(X_train) %*% log(Y_1_train)
    sigmasq_1 <- sum((log(Y_1_train) - X_train %*% beta_1_hat)^2) / (cross_len * (k - 1) - p)
    beta_0_hat <- solve(t(X_train) %*% X_train) %*% t(X_train) %*% log(Y_0_train)
    sigmasq_0 <- sum((log(Y_0_train) - X_train %*% beta_0_hat)^2) / (cross_len * (k - 1) - p)
    
    EYX <- exp(X_test %*% beta_1_hat + 0.5 *  sigmasq_1)
    EZX <- exp(- X_test %*% beta_0_hat + 0.5 *  sigmasq_0)
    
    
    #print(EYX)
    #print(EZX)
    #print(sigmasq_1)
    
    se.YX <- EYX * sqrt((exp(sigmasq_1) - 1))
    se.ZX <- EZX * sqrt((exp(sigmasq_0) - 1))
    
    #temp1 = sum(t((beta_1 - beta_0)) %*% Sigma %*% (beta_1 - beta_0))
    #temp2 = exp(0.5 * temp1 + sigma^2 * (1 + rho^2))
    #temp3 = exp(sigma^2 * (1 + rho^2)) * sqrt(exp(2 * temp1) - exp(temp1))
    
    #print(c(mean(EYX * EZX), temp2))
    #print(mean(EYX * EZX + se.YX * se.ZX))
    #print(mean(EYX * EZX) * exp(sigma^2 *(1 + rho^2)))
    
    vYX <- se.YX^2 #EYX * (EYX - 1)
    vZX <- se.ZX^2 #EZX * (EZX - 1)
    
    Y.test <- Y_1_test
    Z.test <- 1 / Y_0_test
    R.test <- T_test
    
    #m.lower[l] <- mean(EYX * EZX - se.YX * se.ZX + R.test / ER * ((Y.test - EYX) * EZX - 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX - 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX) , na.rm = T)
    #m.upper[l] <- mean(EYX * EZX + se.YX * se.ZX + R.test / ER * ((Y.test - EYX) * EZX + 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX + 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX) , na.rm = T)
    list.lower <- c(list.lower, EYX * EZX - se.YX * se.ZX + R.test / ER * ((Y.test - EYX) * EZX - 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX - 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX))
    list.upper <- c(list.upper, EYX * EZX + se.YX * se.ZX + R.test / ER * ((Y.test - EYX) * EZX + 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX + 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX))
    #list.temp <- c(list.temp, R.test / ER * ((Y.test - EYX) * EZX - 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX - 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX))
    
  }
  theta_l_hat <- mean(list.lower)
  theta_u_hat <- mean(list.upper)
  v_l_hat <- var(list.lower)
  v_u_hat <- var(list.upper)
  
  #print(c(mean(list.temp), sd(list.temp)))
  
  c(theta, theta_l_0, theta_u_0, theta_l_hat, theta_u_hat, sqrt(v_l_hat / n), sqrt(v_u_hat / n))#, 
  #quantile(list.lower, alpha / 2), quantile(list.lower, 1 - alpha / 2), quantile(list.upper, alpha / 2), quantile(list.upper, 1 - alpha / 2))
}

rho_list = c(0, 0.3, 0.5, 0.7)
sigma_list = c(1:10) / 20
fold_num = length(rho_list)
#Method = c('theta', 'theta_l', fold_num), rep('theta_u', fold_num)
for(rho in rho_list){
  theta_list <- NULL
  theta_l_0_list <- NULL
  theta_u_0_list <- NULL
  theta_l_hat_list <- NULL
  theta_u_hat_list <- NULL
  sd_l_list <- NULL
  sd_u_list <- NULL
  for(sigma in sigma_list){
    temp <- simu(rho, sigma)
    theta_list <- c(theta_list, temp[1])
    theta_l_0_list <- c(theta_l_0_list, temp[2])
    theta_u_0_list <- c(theta_u_0_list, temp[3])
    theta_l_hat_list <- c(theta_l_hat_list, temp[4])
    theta_u_hat_list <- c(theta_u_hat_list, temp[5])
    sd_l_list <- c(sd_l_list, temp[6])
    sd_u_list <- c(sd_u_list, temp[7])
  }
  data_temp = data.frame(sigma_list, theta_list, theta_l_0_list, theta_u_0_list, theta_l_hat_list, theta_u_hat_list, sd_l_list, sd_u_list)
  ggplot(data = data_temp, aes(x = sigma_list)) +
    geom_ribbon(aes(ymin =  theta_l_hat_list - 1.96 * sd_l_list, ymax = theta_l_hat_list + 1.96 * sd_l_list), fill = 'grey70') +
    geom_ribbon(aes(ymin =  theta_u_hat_list - 1.96 * sd_u_list, ymax = theta_u_hat_list + 1.96 * sd_u_list), fill= 'grey70') +  
    geom_line(aes(y = theta_list, color = 'theta'), show.legend = FALSE) +
    geom_line(aes(y = theta_l_0_list, color = 'theta_l'), show.legend = FALSE) + 
    geom_line(aes(y = theta_u_0_list, color = 'theta_u'), show.legend = FALSE) +  
    geom_line(aes(y = theta_l_hat_list, color = 'theta_l_estimated'), show.legend = FALSE) + 
    geom_line(aes(y = theta_u_hat_list, color = 'theta_u_estimated'), show.legend = FALSE) +
    xlab('sigma') + ylab('theta')
  
  file_name = paste("D:\\jupyter lab\\SimuATE_", rho, "_without legend_new3.pdf", sep ='') 
  ggsave(file_name)
}

library(foreach)
library(doParallel)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer
registerDoParallel(cl)


rho_list = c(0, 0.3, 0.5, 0.7)
sigma_list = c(1:5) / 10
fold_num = length(rho_list)
repli_num <- 50
repli_res_l <- rep(0, 4) %o% rep(0, 5) %o% rep(0, repli_num)
repli_res_u <- rep(0, 4) %o% rep(0, 5) %o% rep(0, repli_num)
for(repli in c(1:repli_num)){
  X <- mvrnorm(n, mu, Sigma)
  beta_1 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
  beta_0 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
  log_Y_1_0 <- X %*% beta_1
  log_Y_0_0 <- X %*% beta_0
  theta_wro <- exp(sum((beta_1 - beta_0) * mu))
  log_theta_0 <- sum((beta_1 - beta_0) * mu) + 0.5 * sum(t((beta_1 - beta_0)) %*% Sigma %*% (beta_1 - beta_0)) 
  Z_1 <- matrix(rnorm(n), ncol = 1)
  Z_0 <- matrix(rnorm(n), ncol = 1)
  beta_3 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
  T <- as.matrix(rbinom(n = n, size = 1, prob = 1 / (1 + exp(- X %*% beta_3))), ncol = 1)
  
  for(i in c(1:4)){
    for(j in c(1:5)){
      temp <- simu(rho_list[i], sigma_list[j])
      repli_res_l[i, j, repli] <-  (temp[4] - temp[2]) / temp[6]
      repli_res_u[i, j, repli] <-  (temp[5] - temp[3]) / temp[7]
    }
  }
}

==> simulations/simulation_-_copy.R <==
set.seed(37)
library(MASS)
library(randomForest)
library(ggplot2)


n <- 5000
p <- 200
rho_X <- 0.3

rho_list <- rho_X ^ c(1:200)

mu <- rep(0, p) #rep(1, p) / sqrt(p)
Sigma <- diag(rep(1, p))
for(i in c(1:p)){
  for(j in c(1:p)){
    if(i != j && abs(i - j) <= 10){
      Sigma[i, j] <- rho_list[abs(i - j)]
    }
    
  }
}

X <- mvrnorm(n, mu, Sigma)

beta_1 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
beta_0 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2

log_Y_1_0 <- X %*% beta_1
log_Y_0_0 <- X %*% beta_0
theta_wro <- exp(sum((beta_1 - beta_0) * mu))
log_theta_0 <- sum((beta_1 - beta_0) * mu) + 0.5 * sum(t((beta_1 - beta_0)) %*% Sigma %*% (beta_1 - beta_0))

Z_1 <- matrix(rnorm(n), ncol = 1)
Z_0 <- matrix(rnorm(n), ncol = 1)

beta_3 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
T <- as.matrix(rbinom(n = n, size = 1, prob = 1 / (1 + exp(- X %*% beta_3))), ncol = 1)

perm_list <- sample(n, n)
k <- 5
cross_len <- n / k

simu <- function(rho, sigma){
  Y_1 <- exp(log_Y_1_0 + sigma * (Z_1 + rho * Z_0))
  Y_0 <- exp(log_Y_0_0 + sigma * (Z_0 + rho * Z_1))
  
  theta <- exp(log_theta_0 + sigma^2 * (1 - rho)^2)
  theta_u_0 <- exp(log_theta_0 + 2 * sigma ^ 2 * (1 + rho^2))
  theta_l_0 <- exp(log_theta_0 + sigma ^ 2 * (1 + rho^2)) * (2 - exp(sigma ^ 2 * (1 + rho^2)))
  
  #m.lower <- rep(0, k)
  #m.upper <- rep(0, k)
  list.lower <- NULL
  list.upper <- NULL
  list.temp <- NULL
  for(l in c(1:k)){
    Y_1_train <- Y_1[-perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    Y_1_test <- Y_1[perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    Y_0_train <- Y_0[-perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    Y_0_test <- Y_0[perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    X_train <- X[-perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    X_test <- X[perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    #print(dim(X_train))
    T_train <- T[-perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    #print(dim(T_train))
    T_test <- T[perm_list[c((cross_len * (l - 1) + 1): (cross_len * l))], ]
    
    pi_hat = matrix(glm(T_train ~ 0 + X_train, family="binomial")$coefficients, ncol = 1)
    #pi_temp  <- pi
    #print(dim(matrix(pi, ncol = 1)))
    ER <- 1 / (1 + exp(- X_test %*% pi_hat)) #predict(pi, newdata = data.frame(X_test), type = 'response')
    #print(summary(ER))
    
    beta_1_hat <- solve(t(X_train) %*% X_train) %*% t(X_train) %*% log(Y_1_train)
    sigmasq_1 <- sum((log(Y_1_train) - X_train %*% beta_1_hat)^2) / (cross_len * (k - 1) - p)
    beta_0_hat <- solve(t(X_train) %*% X_train) %*% t(X_train) %*% log(Y_0_train)
    sigmasq_0 <- sum((log(Y_0_train) - X_train %*% beta_0_hat)^2) / (cross_len * (k - 1) - p)
    
    EYX <- exp(X_test %*% beta_1_hat + 0.5 *  sigmasq_1)
    EZX <- exp(- X_test %*% beta_0_hat + 0.5 *  sigmasq_0)
    
    
    #print(EYX)
    #print(EZX)
    #print(sigmasq_1)
    
    se.YX <- EYX * sqrt((exp(sigmasq_1) - 1))
    se.ZX <- EZX * sqrt((exp(sigmasq_0) - 1))
    
    #temp1 = sum(t((beta_1 - beta_0)) %*% Sigma %*% (beta_1 - beta_0))
    #temp2 = exp(0.5 * temp1 + sigma^2 * (1 + rho^2))
    #temp3 = exp(sigma^2 * (1 + rho^2)) * sqrt(exp(2 * temp1) - exp(temp1))
    
    #print(c(mean(EYX * EZX), temp2))
    #print(mean(EYX * EZX + se.YX * se.ZX))
    #print(mean(EYX * EZX) * exp(sigma^2 *(1 + rho^2)))
    
    vYX <- se.YX^2 #EYX * (EYX - 1)
    vZX <- se.ZX^2 #EZX * (EZX - 1)
    
    Y.test <- Y_1_test
    Z.test <- 1 / Y_0_test
    R.test <- T_test
    
    #m.lower[l] <- mean(EYX * EZX - se.YX * se.ZX + R.test / ER * ((Y.test - EYX) * EZX - 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX - 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX) , na.rm = T)
    #m.upper[l] <- mean(EYX * EZX + se.YX * se.ZX + R.test / ER * ((Y.test - EYX) * EZX + 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX + 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX) , na.rm = T)
    list.lower <- c(list.lower, EYX * EZX - se.YX * se.ZX + R.test / ER * ((Y.test - EYX) * EZX - 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX - 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX))
    list.upper <- c(list.upper, EYX * EZX + se.YX * se.ZX + R.test / ER * ((Y.test - EYX) * EZX + 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX + 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX))
    #list.temp <- c(list.temp, R.test / ER * ((Y.test - EYX) * EZX - 0.5 * ((Y.test - EYX)^2 - vYX) * se.ZX / se.YX) +  (1 - R.test) / (1 - ER) * ((Z.test - EZX) * EYX - 0.5 * ((Z.test - EZX)^2 - vZX) * se.YX / se.ZX))
    
  }
  theta_l_hat <- mean(list.lower)
  theta_u_hat <- mean(list.upper)
  v_l_hat <- var(list.lower)
  v_u_hat <- var(list.upper)
  
  #print(c(mean(list.temp), sd(list.temp)))
  
  c(theta, theta_l_0, theta_u_0, theta_l_hat, theta_u_hat, sqrt(v_l_hat / n), sqrt(v_u_hat / n))#, 
  #quantile(list.lower, alpha / 2), quantile(list.lower, 1 - alpha / 2), quantile(list.upper, alpha / 2), quantile(list.upper, 1 - alpha / 2))
}

rho_list = c(0, 0.3, 0.5, 0.7)
sigma_list = c(1:10) / 20
fold_num = length(rho_list)
#Method = c('theta', 'theta_l', fold_num), rep('theta_u', fold_num)
for(rho in rho_list){
  theta_list <- NULL
  theta_l_0_list <- NULL
  theta_u_0_list <- NULL
  theta_l_hat_list <- NULL
  theta_u_hat_list <- NULL
  sd_l_list <- NULL
  sd_u_list <- NULL
  for(sigma in sigma_list){
    temp <- simu(rho, sigma)
    theta_list <- c(theta_list, temp[1])
    theta_l_0_list <- c(theta_l_0_list, temp[2])
    theta_u_0_list <- c(theta_u_0_list, temp[3])
    theta_l_hat_list <- c(theta_l_hat_list, temp[4])
    theta_u_hat_list <- c(theta_u_hat_list, temp[5])
    sd_l_list <- c(sd_l_list, temp[6])
    sd_u_list <- c(sd_u_list, temp[7])
  }
  data_temp = data.frame(sigma_list, theta_list, theta_l_0_list, theta_u_0_list, theta_l_hat_list, theta_u_hat_list, sd_l_list, sd_u_list)
  ggplot(data = data_temp, aes(x = sigma_list)) +
    geom_ribbon(aes(ymin =  theta_l_hat_list - 1.96 * sd_l_list, ymax = theta_l_hat_list + 1.96 * sd_l_list), fill = 'grey70') +
    geom_ribbon(aes(ymin =  theta_u_hat_list - 1.96 * sd_u_list, ymax = theta_u_hat_list + 1.96 * sd_u_list), fill= 'grey70') +  
    geom_line(aes(y = theta_list, color = 'theta'), show.legend = FALSE) +
    geom_line(aes(y = theta_l_0_list, color = 'theta_l'), show.legend = FALSE) + 
    geom_line(aes(y = theta_u_0_list, color = 'theta_u'), show.legend = FALSE) +  
    geom_line(aes(y = theta_l_hat_list, color = 'theta_l_estimated'), show.legend = FALSE) + 
    geom_line(aes(y = theta_u_hat_list, color = 'theta_u_estimated'), show.legend = FALSE) +
    xlab('sigma') + ylab('theta')
  
  file_name = paste("D:\\jupyter lab\\SimuATE_", rho, "_without legend_new3.pdf", sep ='') 
  ggsave(file_name)
}

library(foreach)
library(doParallel)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer
registerDoParallel(cl)


rho_list = c(0, 0.3, 0.5, 0.7)
sigma_list = c(1:5) / 10
fold_num = length(rho_list)
repli_num <- 50
repli_res_l <- rep(0, 4) %o% rep(0, 5) %o% rep(0, repli_num)
repli_res_u <- rep(0, 4) %o% rep(0, 5) %o% rep(0, repli_num)
for(repli in c(1:repli_num)){
  X <- mvrnorm(n, mu, Sigma)
  beta_1 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
  beta_0 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
  log_Y_1_0 <- X %*% beta_1
  log_Y_0_0 <- X %*% beta_0
  theta_wro <- exp(sum((beta_1 - beta_0) * mu))
  log_theta_0 <- sum((beta_1 - beta_0) * mu) + 0.5 * sum(t((beta_1 - beta_0)) %*% Sigma %*% (beta_1 - beta_0)) 
  Z_1 <- matrix(rnorm(n), ncol = 1)
  Z_0 <- matrix(rnorm(n), ncol = 1)
  beta_3 <- matrix(rnorm(p, mean = 0) / sqrt(p), nrow = p) / 2
  T <- as.matrix(rbinom(n = n, size = 1, prob = 1 / (1 + exp(- X %*% beta_3))), ncol = 1)
  
  for(i in c(1:4)){
    for(j in c(1:5)){
      temp <- simu(rho_list[i], sigma_list[j])
      repli_res_l[i, j, repli] <-  (temp[4] - temp[2]) / temp[6]
      repli_res_u[i, j, repli] <-  (temp[5] - temp[3]) / temp[7]
    }
  }
}
